A Linearized Obstruction to the Supersymmetric Extension of Conformal Boundary Conditions in Euclidean Gravity

The conformal boundary condition for gravity fixes the boundary conformal class and the mean curvature, leaving the trace-free extrinsic curvature free as the conjugate response. It is the boundary-value form of York's conformal decomposition of gravitational data, shown to be well posed for Einstein metrics by Anderson. Witten identified it as the elliptic replacement for the ill-posed Dirichlet condition in the finite-boundary perturbative Euclidean gravitational path integral. We show that this perturbative construction admits no half-supersymmetric extension in linearized minimal supergravity. For fixed conformal bosonic data, no half-dimensional gravitino boundary condition (local or pseudodifferential, APS-type included, with any compatible ghost condition at highest-derivative order) closes the full preserved chiral supersymmetry. Supersymmetry first selects the natural local chiral gravitino datum. Acting back on this datum then produces the trace-free extrinsic curvature, precisely the response that the conformal prescription leaves unfixed. The obstruction is therefore not the failure of a particular elliptic ansatz: even the chiral/Robin completion that is LS-elliptic and BRST-compatible at highest-derivative order would impose Dirichlet control on a Neumann response. The obstruction is pointwise in tangential momentum and survives compensating gauge transformations. It is a linearized, highest-derivative obstruction, not a global or nonlinear no-go; nonlinear supercovariant boundary terms may evade it by tying the trace-free extrinsic curvature to gravitino bilinears.

==> anc/README.txt <==
Ancillary verification scripts for the paper.

Requirements:
- Python 3
- NumPy

Run the main four-dimensional verification entry point from this directory:

    python3 verify_all.py

The expected final line is:

    all assertions passed

Component scripts:
- forward_chirality_aps.py: forward chirality/APS test.
- four_d_symbol_algebra.py: shared gamma-matrix, York-symbol, and completion routines.
- completion_independence_maps.py: completion-independence maps.
- completion_independence_backbone.py: completion-independence backbone check.
- completion_independence_mod_gauge.py: completion-independence modulo gauge.
- spin_connection_obstruction.py: spin-connection obstruction check.
- reverse_obstruction_gauge_test.py: quotient/gauge-invariant core check.
- ktf_quotient_rank.py: quotient rank check.
- dimension_counts_d2_d3.py: dimension counts in d=2,3.
- dimension_three_completion.py: d=3 completion check.
- dimension_five_channel.py: d=5 channel check.


==> anc/completion_independence_backbone.py <==
import numpy as np
from four_d_symbol_algebra import imP, nullsp, rank, Pp, Pm, gtan, gn
np.set_printoptions(precision=3, suppress=True, linewidth=160)
TOL=1e-9
I4=np.eye(4,dtype=complex)
def maxabs(a): return float(np.max(np.abs(a))) if a.size else 0.0

# Symmetric-traceless 3x3 basis (5d) and conformal-Killing image.
def symtf_basis():
    E=[np.diag([1,-1,0])/np.sqrt(2), np.diag([1,1,-2])/np.sqrt(6)]
    for (i,j) in [(0,1),(0,2),(1,2)]:
        M=np.zeros((3,3)); M[i,j]=M[j,i]=1/np.sqrt(2); E.append(M)
    return E
EB=symtf_basis()
def to5(M):
    Mtf=0.5*(M+M.T); Mtf=Mtf-np.trace(Mtf)/3*np.eye(3)
    return np.array([np.tensordot(EB[i].conj(),Mtf) for i in range(5)])
def CK_image(k):
    cols=[]
    for c in range(3):
        M=np.zeros((3,3),dtype=complex)
        for a in range(3):
            for b in range(3):
                xi=np.zeros(3); xi[c]=1
                M[a,b]=0.5j*(k[a]*xi[b]+k[b]*xi[a])
        cols.append(to5(M))
    return np.array(cols).T

rng=np.random.default_rng(20260606)

print("="*84)
print("Backbone of completion-independence (per-k, arbitrary rank-half V on psi_a spinor):")
print("  FORWARD (delta h^tf in im CK) pushes V -> chiral im(P_+).")
print("  REVERSE (kill K^tf variation) RIGIDLY forces V = im(P_-).  Opposite => no V.")
print("="*84)

Vplus=imP(Pp); Vminus=imP(Pm)   # 4x2 each

# (a) image of reverse variation {omega_a^{bperp} gamma_{bperp} eps} = span_b { gamma_b eps },  eps in im(P+)
print("\n(a) reverse-variation image = span{ gamma_b eps : eps in im P_+ }:")
for b in range(3):
    img=gtan[b]@Vplus
    # is it inside im(P_-)?
    inside = maxabs(Pp@img)  # P_+ component should vanish if img subset im(P_-)
    print(f"    b={b}: dim={rank(img)},  ||P_+ (gamma_b im P_+)|| = {inside:.2e}  (0 => lands in im P_-)")
allimg=np.hstack([gtan[b]@Vplus for b in range(3)])
print(f"    span over all b: dim={rank(allimg)}  (=2 means it saturates all of im P_-)")
print("    => REVERSE closure (P_V^- kills this) requires im(P_-) subset V ; since dim V=2 => V=im(P_-) exactly.")

# (b) does anti-chiral V=im(P_-) satisfy FORWARD (delta h^tf in im CK)?  (it must, for a counterexample)
print("\n(b) FORWARD test for the reverse-forced V=im(P_-):  is delta h^tf(V^3) subset im CK(k)?")
pairs=[(0,0),(1,1),(2,2),(0,1),(0,2),(1,2)]
worst_resid=0.0
for _ in range(6):
    k=rng.normal(size=3); k/=np.linalg.norm(k); kh=k
    eps=Vplus@(rng.normal(size=2)+1j*rng.normal(size=2))
    # kept psi_a = Vminus @ c_a (anti-chiral).  build delta h^tf 5-vector as function of c (6 dim)
    cols=[]
    for a in range(3):
        for j in range(2):
            psi=[ (Vminus[:,j] if aa==a else np.zeros(4,dtype=complex)) for aa in range(3)]
            M=np.zeros((3,3),dtype=complex)
            for (x,y) in [(p,q) for p in range(3) for q in range(3)]:
                M[x,y]=0.5*(eps.conj()@(gtan[x]@psi[y]) + eps.conj()@(gtan[y]@psi[x]))
            cols.append(to5(M))
    W=np.array(cols).T          # 5 x 6 achievable delta h^tf
    C=CK_image(kh); Pg=C@np.linalg.pinv(C)
    resid=W-Pg@W                # part NOT in im CK
    worst_resid=max(worst_resid,maxabs(resid))
    print(f"    k={np.round(kh,2)}: dim W={rank(W)}, dim(W mod CK)={rank(resid)}, ||resid||={maxabs(resid):.3g}")
print(f"  worst ||delta h^tf mod CK|| for anti-chiral V = {worst_resid:.3g}")
print("  nonzero => anti-chiral V FAILS forward even mod boundary diffeo.")

# (c) contrast: chiral V=im(P_+) gives delta h^tf = 0 (forward exact), reverse exposes K^tf (spin_connection_obstruction).
print("\n(c) chiral V=im(P_+): delta h^tf forward норма:")
worst=0.0
for _ in range(4):
    eps=Vplus@(rng.normal(size=2)+1j*rng.normal(size=2))
    for a in range(3):
        for j in range(2):
            psi=[ (Vplus[:,j] if aa==a else np.zeros(4,dtype=complex)) for aa in range(3)]
            M=np.zeros((3,3),dtype=complex)
            for (x,y) in [(p,q) for p in range(3) for q in range(3)]:
                M[x,y]=0.5*(eps.conj()@(gtan[x]@psi[y]) + eps.conj()@(gtan[y]@psi[x]))
            worst=max(worst,maxabs(to5(M)))
print(f"    worst ||delta h^tf|| for chiral V = {worst:.2e}  (=0: forward exact; reverse then exposes K^tf, spin_connection_obstruction)")

print("""
CONCLUSION (per-k, arbitrary rank-half V, no locality assumed):
  REVERSE closure  <=>  V = im(P_-)  (rigid; the K^tf variation saturates im P_-).
  FORWARD closure  requires V near im(P_+) (chiral); anti-chiral V fails forward even mod CK.
  The two solution sets are DISJOINT  =>  NO rank-half V closes both directions.
  This is completion-independent AND nonlocality-independent (it is a per-k statement on V),
  so it also rules out APS-type pseudodifferential V.  => strong-title no-go.
""")


==> anc/completion_independence_maps.py <==
import numpy as np

from four_d_symbol_algebra import Pp, Pm, gn, gtan, gamma_ab, imP, nullsp, rank

np.set_printoptions(precision=3, suppress=True, linewidth=160)
TOL = 1e-9


def maxabs(a):
    return float(np.max(np.abs(a))) if a.size else 0.0


def symtf_basis():
    E = [
        np.diag([1, -1, 0]) / np.sqrt(2),
        np.diag([1, 1, -2]) / np.sqrt(6),
    ]
    for i, j in [(0, 1), (0, 2), (1, 2)]:
        M = np.zeros((3, 3), dtype=complex)
        M[i, j] = M[j, i] = 1 / np.sqrt(2)
        E.append(M)
    return E


EB = symtf_basis()


def to5(M):
    Mtf = 0.5 * (M + M.T)
    Mtf = Mtf - np.trace(Mtf) * np.eye(3) / 3.0
    return np.array([np.tensordot(EB[i].conj(), Mtf) for i in range(5)])


def CK_image(kh):
    cols = []
    for c in range(3):
        xi = np.zeros(3, dtype=complex)
        xi[c] = 1
        M = np.zeros((3, 3), dtype=complex)
        for a in range(3):
            for b in range(3):
                M[a, b] = 0.5j * (kh[a] * xi[b] + kh[b] * xi[a])
        cols.append(to5(M))
    return np.array(cols).T


def htf_map_for_eps(eps):
    # C12 tangential psi_a -> C5 symmetric traceless delta h.
    rows = []
    for basis in EB:
        row = np.zeros((1, 12), dtype=complex)
        # coefficient <basis, delta h> = sum_ab basis_ab * 1/2 eps^dag(g_a psi_b + g_b psi_a)
        # basis is symmetric, so this is sum_ab basis_ab eps^dag g_a psi_b.
        for a in range(3):
            for b in range(3):
                row[:, 4 * b:4 * (b + 1)] += basis[a, b] * (eps.conj() @ gtan[a]).reshape(1, 4)
        rows.append(row)
    return np.vstack(rows)


def forward_residual_map(kh):
    # Stack the two preserved eps basis maps and quotient each C5 block by CK(k).
    eps_basis = imP(Pp)
    C = CK_image(kh)
    Pg = C @ np.linalg.pinv(C)
    Q = np.eye(5, dtype=complex) - Pg
    blocks = []
    for e in range(eps_basis.shape[1]):
        H = htf_map_for_eps(eps_basis[:, e])
        blocks.append(Q @ H)
    return np.vstack(blocks)  # C12 -> C10 residual mod CK


def ktf_basis_matrices():
    mats = []
    M = np.diag([1, -1, 0]) / np.sqrt(2)
    mats.append(M.astype(complex))
    M = np.diag([1, 1, -2]) / np.sqrt(6)
    mats.append(M.astype(complex))
    for i, j in [(0, 1), (0, 2), (1, 2)]:
        M = np.zeros((3, 3), dtype=complex)
        M[i, j] = M[j, i] = 1 / np.sqrt(2)
        mats.append(M)
    return mats


def reverse_ktf_image():
    # Image of K_ab^tf in delta psi_a = 1/4 K_ab gamma^{b perp} eps.
    eps_basis = imP(Pp)
    cols = []
    for K in ktf_basis_matrices():
        for e in range(eps_basis.shape[1]):
            eps = eps_basis[:, e]
            vec = np.zeros(12, dtype=complex)
            for a in range(3):
                spin = np.zeros(4, dtype=complex)
                for b in range(3):
                    spin += K[a, b] * (gamma_ab(b, 3) @ eps)
                vec[4 * a:4 * (a + 1)] = 0.25 * spin
            cols.append(vec)
    return np.array(cols).T  # C10 parameters -> C12


def reverse_shift_image(kh):
    # Raw h_{a perp} shell, equivalently ik_a h_{b perp} pieces in omega_a^{b perp}.
    # This is included to show it is not the gauge-invariant core.
    eps_basis = imP(Pp)
    cols = []
    for c in range(3):  # h_{c perp}
        for e in range(eps_basis.shape[1]):
            eps = eps_basis[:, e]
            vec = np.zeros(12, dtype=complex)
            for a in range(3):
                spin = np.zeros(4, dtype=complex)
                for b in range(3):
                    coeff = 0.5j * kh[a] if b == c else 0.0
                    spin += coeff * (gamma_ab(b, 3) @ eps)
                vec[4 * a:4 * (a + 1)] = 0.25 * spin
            cols.append(vec)
    return np.array(cols).T


def zeta_gauge_image(kh):
    # delta_zeta psi_a = i k_a zeta, arbitrary zeta.
    cols = []
    for s in range(4):
        zeta = np.eye(4, dtype=complex)[:, s]
        vec = np.zeros(12, dtype=complex)
        for a in range(3):
            vec[4 * a:4 * (a + 1)] = 1j * kh[a] * zeta
        cols.append(vec)
    return np.array(cols).T


def subspace_subset(A, B, tol=1e-8):
    # Are columns of A in col(B)?
    if A.size == 0:
        return True, 0.0, 0
    if B.size:
        U, S, _ = np.linalg.svd(B, full_matrices=False)
        Q = U[:, S > tol]
        PB = Q @ Q.conj().T
    else:
        PB = np.zeros((A.shape[0], A.shape[0]), dtype=complex)
    resid = A - PB @ A
    return maxabs(resid) < tol, maxabs(resid), rank(resid)


def main():
    rng = np.random.default_rng(20260607)
    kh = rng.normal(size=3)
    kh /= np.linalg.norm(kh)

    print("=" * 84)
    print("C12/C16 completion-independence test")
    print("=" * 84)
    print("sample kh =", np.round(kh, 3))

    Hres = forward_residual_map(kh)
    F12 = nullsp(Hres)
    Rk = reverse_ktf_image()
    Rh = reverse_shift_image(kh)
    Rraw = np.hstack([Rk, Rh])
    Gz = zeta_gauge_image(kh)

    print("\nForward allowed tangential space F12 = ker(delta h^tf mod CK):")
    print("  residual map rank:", rank(Hres), "/ 12")
    print("  dim F12:", F12.shape[1])
    print("  dim chiral P_+^3:", 6, " subset F12:",
          subspace_subset(np.kron(np.eye(3), imP(Pp)), F12)[0])

    print("\nReverse K^tf image in C12:")
    print("  dim R_Ktf:", rank(Rk), "(columns=10 from 5 Ktf x 2 eps)")
    ok, norm, rr = subspace_subset(Rk, F12)
    print("  is R_Ktf subset F12?", ok, " residual rank/norm:", rr, f"{norm:.3g}")
    print("  rank Hres @ R_Ktf:", rank(Hres @ Rk), " norm:", f"{maxabs(Hres @ Rk):.3g}")

    print("\nRaw shell and gauge quotient sanity:")
    print("  dim R_haperp:", rank(Rh), " dim R_raw:", rank(Rraw), " dim zeta gauge:", rank(Gz))
    print("  raw mod zeta rank:", rank(np.hstack([Gz, Rraw])) - rank(Gz))
    print("  Ktf mod zeta rank:", rank(np.hstack([Gz, Rk])) - rank(Gz))
    print("  haperp mod zeta rank:", rank(np.hstack([Gz, Rh])) - rank(Gz))

    # Existence of rank-half completions:
    # C12: a rank-6 kept subspace V must satisfy V subset F12 (forward) and R_Ktf subset V (reverse core).
    # Necessary and sufficient: R_Ktf subset F12 and dim R_Ktf <= 6 <= dim F12.
    exists_C12 = ok and rank(Rk) <= 6 <= F12.shape[1]
    print("\nC12 arbitrary rank-6 tangential completion existence:")
    print("  condition R_Ktf subset F12 and dim R_Ktf<=6<=dimF12 ->", exists_C12)

    # C16: add psi_perp/extra four spinor values. Forward ignores them.
    # F16 = F12 direct-sum C4.  R_Ktf has zero normal component.  If R_Ktf not subset F12,
    # no mixing with psi_perp can repair forward closure, because reverse variations have no
    # compensating normal component to change their tangential projection.
    F16_dim = F12.shape[1] + 4
    Rk16_dim = rank(Rk)
    exists_C16 = ok and Rk16_dim <= 8 <= F16_dim
    print("\nC16 arbitrary rank-8 completion mixing psi_a with psi_perp/trace:")
    print("  dim F16:", F16_dim, " dim R_Ktf embedded:", Rk16_dim)
    print("  condition R_Ktf tangential projection subset F12 and dim<=8<=dimF16 ->", exists_C16)
    print("  reason mixing cannot help: delta h^tf sees only tangential projection, and Ktf reverse image has no normal component.")

    print("""
CONCLUSION:
  The gauge-invariant K^tf reverse-SUSY image is not contained in the forward-allowed
  tangential space ker(delta h^tf mod CK).  Therefore no rank-6 subspace of C12, and no
  rank-8 subspace of C16 obtained by mixing in normal/trace variables, can close both
  SUSY directions for fixed conformal/York data.  This is the strong linearized no-go.
""")


if __name__ == "__main__":
    main()


==> anc/completion_independence_mod_gauge.py <==
import numpy as np
from completion_independence_maps import (forward_residual_map, reverse_ktf_image, reverse_shift_image,
                      zeta_gauge_image, htf_map_for_eps, CK_image)
from four_d_symbol_algebra import imP, nullsp, rank, Pp
np.set_printoptions(precision=3, suppress=True, linewidth=160)
def maxabs(a): return float(np.max(np.abs(a))) if a.size else 0.0
def resid_into(A,B):  # ||A - proj_B A||, rank of residual
    U,S,_=np.linalg.svd(B,full_matrices=False)
    Q=U[:,S>1e-8]
    PB=Q@Q.conj().T
    R=A-PB@A
    return maxabs(R), rank(R)

print("Stress-test: is the C12 no-go robust to the mod-gauge reverse condition?")
print("Correct necessary cond for a rank-6 V (V subset F12, R_Ktf subset V+Gz):  R_Ktf subset F12+Gz.\n")

worst_F12=0.0; worst_F12Gz=0.0; worst_F16Gz=0.0
for trial in range(10):
    kh=np.random.default_rng(1000+trial).normal(size=3); kh/=np.linalg.norm(kh)
    Hres=forward_residual_map(kh); F12=nullsp(Hres)
    Rk=reverse_ktf_image(); Gz=zeta_gauge_image(kh)
    # (i) literal (Codex):  R_Ktf subset F12 ?
    nF,_=resid_into(Rk,F12)
    # (ii) mod-gauge correct:  R_Ktf subset F12+Gz ?
    F12Gz=np.hstack([F12,Gz])
    nG,rG=resid_into(Rk,F12Gz)
    # (iii) C16: also allow a full normal/trace spinor block C4 (psi_perp) to be freely kept
    #      i.e. mixing space = F12 (+) Gz (+) [arbitrary normal 4-dim, but R_Ktf has no normal part]
    #      R_Ktf is purely tangential, so adding normal directions cannot help its tangential residual.
    worst_F12=max(worst_F12,nF); worst_F12Gz=max(worst_F12Gz,nG)
    if trial<4:
        print(f"  kh={np.round(kh,2)}: ||R_Ktf mod F12||={nF:.3g}   ||R_Ktf mod (F12+Gz)||={nG:.3g} (rank {rG})")

print(f"\nworst ||R_Ktf mod F12||      = {worst_F12:.3g}   (literal, Codex)")
print(f"worst ||R_Ktf mod (F12+Gz)|| = {worst_F12Gz:.3g}   (mod-gauge correct)")
print("""
If the second number is also nonzero, R_Ktf escapes F12 even after adding the zeta gauge image,
so NO rank-6 V (V subset F12, R_Ktf subset V+Gz) exists.  The no-go survives the mod-gauge
weakening => the C12/C16 theorem is airtight, not an artifact of the literal 'R_Ktf subset V'.

C16: psi_perp/chi directions are orthogonal-block (normal) and R_Ktf has zero normal component,
so they cannot reduce the tangential residual above. Hence C16 inherits the same obstruction.
""")


==> anc/dimension_counts_d2_d3.py <==
"""
Low-dimensional extension of the super-York no-go (d=2, d=3).

Independent numerical ground-truth for the Claude<->Codex discussion in discussion-d23.md.
Three things are checked, the first two convention-free, the third a faithful port of the
4D no-go pipeline (completion_independence_maps.py / ktf_quotient_rank.py) down to d=3:

  A. The no-go residual is dim( S^2_0(R^{d-1}) / im CK(k) ) = d(d-3)/2 = #(graviton polns).
     Calibration: n=d-1=3 (d=4) must give 2, reproducing the paper's rank-2 result.
  B. The chiral-forcing identity P_+ gamma_a P_+ = 0 (forward SUSY) still holds with 2x2
     Euclidean gammas, so the *mechanism* is present in d=3 -- it is the residual that vanishes,
     not the forcing.
  C. The 4D no-go test (is the reverse K^tf image contained in the forward-allowed space?),
     ported to d=3: CK(k) is surjective onto S^2_0(R^2), so the forward residual map is
     identically zero, F12 is the whole tangential space, and R_Ktf sits inside it
     => no-go residual 0 => the 4D obstruction does NOT extend to d=3.
     We also report the ktf_quotient_rank-style "conjugate datum mod zeta" rank, which Codex flagged
     as convention-sensitively degenerating to rank 1 in d=3 (it does); this does not affect C.

Run: python3 dimension_counts_d2_d3.py
"""
import numpy as np

np.set_printoptions(precision=3, suppress=True, linewidth=160)
TOL = 1e-9


def rank(A, tol=1e-8):
    return int(np.linalg.matrix_rank(A, tol=tol)) if np.size(A) else 0


def nullsp(A, tol=1e-9):
    if A.size == 0:
        return np.eye(0)
    u, s, vh = np.linalg.svd(A)
    ncol = vh.shape[0]
    rk = int((s > tol).sum())
    return vh[rk:].conj().T  # columns span ker A


def maxabs(a):
    return float(np.max(np.abs(a))) if np.size(a) else 0.0


# ----------------------------------------------------------------------------------
# Part A.  Bosonic, convention-free:  dim( S^2_0(R^n) / im CK(k) ) for n = d-1.
# CK(k): xi_a -> (k_(a xi_b))^tf  is the boundary conformal-Killing symbol (forward gauge).
# ----------------------------------------------------------------------------------
def ck_quotient(n, k):
    dimS20 = n * (n + 1) // 2 - 1 if n >= 2 else 0
    cols = []
    for i in range(n):
        xi = np.zeros(n)
        xi[i] = 1.0
        M = 0.5 * (np.outer(k, xi) + np.outer(xi, k))      # symmetric
        M = M - (np.trace(M) / n) * np.eye(n)              # traceless -> lands in S^2_0
        cols.append(M.flatten())
    CK = np.array(cols).T                                  # (n^2) x n, image inside S^2_0
    r = rank(CK)
    return r, dimS20, dimS20 - r


def part_A():
    print("=" * 84)
    print("A.  no-go residual  =  dim( S^2_0(R^{d-1}) / im CK )  =  d(d-3)/2  = #graviton polns")
    print("=" * 84)
    rng = np.random.default_rng(20260607)
    print(f"  {'d':>2} {'n=d-1':>5} {'dim S2_0':>9} {'rank CK':>8} {'residual':>9} {'d(d-3)/2':>9}  ok")
    for d in range(2, 8):
        n = d - 1
        ok_all = True
        res = rk = ds = None
        for _ in range(6):  # several random momenta
            k = rng.normal(size=n)
            k /= np.linalg.norm(k)
            rk, ds, res = ck_quotient(n, k)
            ok_all &= (res == max(d * (d - 3) // 2, 0))
        formula = max(d * (d - 3) // 2, 0)
        print(f"  {d:>2} {n:>5} {ds:>9} {rk:>8} {res:>9} {formula:>9}  {ok_all}")
    print("  => d=2:0  d=3:0  d=4:2 (calibrates against the paper)  d>=5: grows.")
    print("     The obstruction is nonzero iff the bulk graviton propagates (d>=4).")


# ----------------------------------------------------------------------------------
# 3D Euclidean Clifford:  2x2 Hermitian gammas,  perp = sigma_3,  tangential = sigma_1, sigma_2.
# ----------------------------------------------------------------------------------
s1 = np.array([[0, 1], [1, 0]], dtype=complex)
s2 = np.array([[0, -1j], [1j, 0]], dtype=complex)
s3 = np.array([[1, 0], [0, -1]], dtype=complex)
I2 = np.eye(2, dtype=complex)
g3 = [s1, s2, s3]            # indices 0,1 tangential ; 2 = perp
gtan3 = [s1, s2]
gperp3 = s3
Pp3 = 0.5 * (I2 + gperp3)   # = diag(1,0)
Pm3 = 0.5 * (I2 - gperp3)   # = diag(0,1)


def gamma_ab3(i, j):
    return 0.5 * (g3[i] @ g3[j] - g3[j] @ g3[i])


def imP(P):
    u, s, vh = np.linalg.svd(P)
    return u[:, s > 1 - TOL]


def part_B():
    print("\n" + "=" * 84)
    print("B.  chiral forcing in d=3 (2x2 gammas): the forward-SUSY mechanism is present")
    print("=" * 84)
    anti = max(maxabs(gtan3[a] @ gperp3 + gperp3 @ gtan3[a]) for a in range(2))
    forcing = max(maxabs(Pp3 @ gtan3[a] @ Pp3) for a in range(2))
    print(f"  max |{{gamma_a, gamma_perp}}|           = {anti:.1e}   (anticommute: chirality well defined)")
    print(f"  max |P_+ gamma_a P_+|                 = {forcing:.1e}   (forward closure forces chiral datum)")
    print(f"  dim im P_+ = {imP(Pp3).shape[1]} , dim im P_- = {imP(Pm3).shape[1]}   (each half is 1-dim in d=3)")
    print("  => the SUSY-forcing that powers the 4D Lemma 1 holds verbatim in d=3.")


# ----------------------------------------------------------------------------------
# Part C.  Faithful port of the 4D no-go test (completion_independence_maps.py) to d=3.
#   common space = tangential psi_a in C^{(d-1)*s} = C^4  (2 tangential dirs x 2 spinor).
# ----------------------------------------------------------------------------------
def symtf_basis_2d():
    return [np.array([[1, 0], [0, -1]], dtype=complex) / np.sqrt(2),
            np.array([[0, 1], [1, 0]], dtype=complex) / np.sqrt(2)]


EB2 = symtf_basis_2d()


def to_s20_2d(M):
    Mtf = 0.5 * (M + M.T)
    Mtf = Mtf - np.trace(Mtf) * np.eye(2) / 2.0
    return np.array([np.tensordot(EB2[i].conj(), Mtf) for i in range(2)])


def CK_image_3d(k):
    cols = []
    for c in range(2):
        xi = np.zeros(2, dtype=complex)
        xi[c] = 1
        M = np.zeros((2, 2), dtype=complex)
        for a in range(2):
            for b in range(2):
                M[a, b] = 0.5j * (k[a] * xi[b] + k[b] * xi[a])
        cols.append(to_s20_2d(M))
    return np.array(cols).T  # 2 x 2


def htf_map_for_eps_3d(eps):
    # C4 tangential psi_a -> C2 (delta h^tf components)
    rows = []
    for basis in EB2:
        row = np.zeros((1, 4), dtype=complex)
        for a in range(2):
            for b in range(2):
                row[:, 2 * b:2 * (b + 1)] += basis[a, b] * (eps.conj() @ gtan3[a]).reshape(1, 2)
        rows.append(row)
    return np.vstack(rows)


def forward_residual_map_3d(k):
    eps_basis = imP(Pp3)
    C = CK_image_3d(k)
    Pg = C @ np.linalg.pinv(C)
    Q = np.eye(2, dtype=complex) - Pg     # project OUT the CK image
    blocks = []
    for e in range(eps_basis.shape[1]):
        H = htf_map_for_eps_3d(eps_basis[:, e])
        blocks.append(Q @ H)
    return np.vstack(blocks), rank(C), rank(Q)


def reverse_ktf_image_3d():
    eps_basis = imP(Pp3)
    cols = []
    for K in symtf_basis_2d():
        for e in range(eps_basis.shape[1]):
            eps = eps_basis[:, e]
            vec = np.zeros(4, dtype=complex)
            for a in range(2):
                spin = np.zeros(2, dtype=complex)
                for b in range(2):
                    spin += K[a, b] * (gamma_ab3(b, 2) @ eps)
                vec[2 * a:2 * (a + 1)] = 0.25 * spin
            cols.append(vec)
    return np.array(cols).T


def zeta_gauge_image_3d(k):
    cols = []
    for s in range(2):
        zeta = np.eye(2, dtype=complex)[:, s]
        vec = np.zeros(4, dtype=complex)
        for a in range(2):
            vec[2 * a:2 * (a + 1)] = 1j * k[a] * zeta
        cols.append(vec)
    return np.array(cols).T


def subspace_subset(A, B, tol=1e-8):
    if A.size == 0:
        return True, 0.0, 0
    if B.size:
        U, S, _ = np.linalg.svd(B, full_matrices=False)
        Q = U[:, S > tol]
        PB = Q @ Q.conj().T
    else:
        PB = np.zeros((A.shape[0], A.shape[0]), dtype=complex)
    resid = A - PB @ A
    return maxabs(resid) < tol, maxabs(resid), rank(resid)


def part_C():
    print("\n" + "=" * 84)
    print("C.  the 4D no-go test (completion_independence_maps), ported to d=3:  is R_Ktf contained in F12?")
    print("=" * 84)
    rng = np.random.default_rng(20260608)
    worst_resid = 0
    for trial in range(6):
        k = rng.normal(size=2)
        k /= np.linalg.norm(k)
        Hres, rkC, rkQ = forward_residual_map_3d(k)
        F12 = nullsp(Hres)
        Rk = reverse_ktf_image_3d()
        Gz = zeta_gauge_image_3d(k)
        ok, norm, rr = subspace_subset(Rk, F12)
        quot_zeta = rank(np.hstack([Gz, Rk])) - rank(Gz)
        worst_resid = max(worst_resid, rr)
        if trial == 0:
            print(f"  sample k = {np.round(k,3)}")
            print(f"  rank CK image                 = {rkC} / 2   (=2 => CK surjective onto S^2_0(R^2))")
            print(f"  rank of CK-complement Q       = {rkQ} / 2   (=0 => no forward residual room)")
            print(f"  rank forward residual map Hres= {rank(Hres)} / ...   (=0 => F12 is the whole space)")
            print(f"  dim F12 (forward-allowed)     = {F12.shape[1]} / 4")
            print(f"  rank R_Ktf reverse image      = {rank(Rk)}     (4D analogue: nonzero & = S^2_0)")
            print(f"  is R_Ktf subset F12 ?         = {ok}   (no-go residual rank = {rr})")
            print(f"  [refinement] R_Ktf mod zeta   = {quot_zeta}     (Codex's flagged rank-1 degeneration)")
    print(f"\n  worst-case no-go residual over 6 random momenta = {worst_resid}")
    print("  => no-go residual 0 at every k: the 4D obstruction is GAUGE-REMOVED in d=3.")
    print("     (The reverse K^tf->spinor map degenerates to rank 1 here, convention-sensitively,")
    print("      but the conclusion rests only on CK surjectivity, not on that rank.)")


if __name__ == "__main__":
    part_A()
    part_B()
    part_C()
    print("\n" + "=" * 84)
    print("SUMMARY:  no-go residual = d(d-3)/2.  d=4 -> 2 (paper).  d=3 -> 0 (gauge-removable).")
    print("          d=2 -> 0 (degenerate, S^2_0=0).  d=4 is the lowest dimension it bites.")
    print("=" * 84)


==> anc/dimension_five_channel.py <==
"""
d=5 extension: does the graviphoton cancel the K^tf reverse-SUSY obstruction? (channel test)

Ground-truth for Round 3 of discussion-d23.md.  In minimal 5D SUGRA the gravity multiplet is
(g, psi^i, A): a graviphoton appears, so the pure-(h,psi) no-go is an illegitimate truncation.
The crux (scenario a vs b): at LINEAR order around the trivial background, does the tangential
graviphoton field strength F_ab enter the SAME P_-(delta psi_a)| vector-spinor channel as the
reverse image of K^tf?  If yes, F can cancel the K^tf spinorial obstruction (scenario b open);
if the images are orthogonal, the no-go survives & grows (scenario a).

This test is CONVENTION-ROBUST: it compares the Clifford images
    R_K  = span_{K^tf, eps in S_+}  P_-( sum_b K_ab gamma_b eps )_a
    R_F  = span_{F in Lambda^2, eps} P_-( sum_bc F_bc gamma_a gamma^{bc} eps )_a   (full structure)
in the same P_- vector-spinor space C^8, and splits F into (anti-)self-dual parts to see which
dual shares the K^tf channel.  It does NOT use the precise 5D SUGRA coupling coefficient: it
asks only whether the cancellation CHANNEL exists (necessary for scenario b), not whether the
physical coupling realizes it (that needs the full Maxwell+A-BC symbol -- left as the open calc).

Run: python3 dimension_five_channel.py
"""
import numpy as np

np.set_printoptions(precision=3, suppress=True, linewidth=160)
TOL = 1e-9


def rank(A, tol=1e-8):
    return int(np.linalg.matrix_rank(A, tol=tol)) if np.size(A) else 0


def maxabs(a):
    return float(np.max(np.abs(a))) if np.size(a) else 0.0


def colspace(A, tol=1e-9):
    if A.size == 0:
        return np.zeros((A.shape[0], 0))
    u, s, vh = np.linalg.svd(A, full_matrices=False)
    return u[:, s > tol]


def cap_dim(A, B):
    """dim( col(A) ∩ col(B) ) = rank A + rank B - rank[A B]."""
    return rank(A) + rank(B) - rank(np.hstack([A, B]))


def subset(A, B, tol=1e-8):
    """is col(A) ⊆ col(B)?"""
    Q = colspace(B)
    if Q.shape[1] == 0:
        return maxabs(A) < tol
    resid = A - Q @ (Q.conj().T @ A)
    return maxabs(resid) < tol


# ---- 5D Euclidean Clifford: 4x4 Hermitian.  tangential = G1..G4, perp = G5 = G1 G2 G3 G4 ----
def block(a, b, c, d):
    return np.block([[a, b], [c, d]])


I2 = np.eye(2, dtype=complex)
Z2 = np.zeros((2, 2), dtype=complex)
sig = [np.array([[0, 1], [1, 0]], dtype=complex),
       np.array([[0, -1j], [1j, 0]], dtype=complex),
       np.array([[1, 0], [0, -1]], dtype=complex)]
G = [None] * 6                      # 1-indexed: G[1..4] tangential, G[5] perp
for j in range(3):
    G[j + 1] = block(Z2, -1j * sig[j], 1j * sig[j], Z2)
G[4] = block(Z2, I2, I2, Z2)
G[5] = G[1] @ G[2] @ G[3] @ G[4]    # the 5th Euclidean gamma
I4 = np.eye(4, dtype=complex)
gt = [G[1], G[2], G[3], G[4]]       # 4 tangential, 0-indexed a=0..3
gperp = G[5]
Pp = 0.5 * (I4 + gperp)
Pm = 0.5 * (I4 - gperp)


def g2(b, c):                       # gamma^{bc} = 1/2 [g_b, g_c]
    return 0.5 * (gt[b] @ gt[c] - gt[c] @ gt[b])


def imP(P):
    u, s, vh = np.linalg.svd(P)
    return u[:, s > 1 - TOL]


def clifford_sanity():
    a5 = [G[1], G[2], G[3], G[4], G[5]]
    bad = 0.0
    for i in range(5):
        for j in range(5):
            bad = max(bad, maxabs(a5[i] @ a5[j] + a5[j] @ a5[i] - 2 * (i == j) * I4))
    anti = max(maxabs(gt[a] @ gperp + gperp @ gt[a]) for a in range(4))
    forcing = max(maxabs(Pp @ gt[a] @ Pp) for a in range(4))
    print("5D Clifford sanity:")
    print(f"  max |{{Gamma_i,Gamma_j}} - 2 delta| = {bad:.1e}   (5 Hermitian gammas)")
    print(f"  max |{{gamma_a, gamma_perp}}|        = {anti:.1e}")
    print(f"  max |P_+ gamma_a P_+|               = {forcing:.1e}   (forward chiral forcing holds in 5D)")
    print(f"  dim im P_+ = {imP(Pp).shape[1]} , dim im P_- = {imP(Pm).shape[1]}   (Weyl halves of Spin(4))")


# ---- K^tf basis: symmetric traceless 4x4 (boundary R^4), dim 9 ----
def ktf_basis():
    mats = []
    diag = [np.diag([1, -1, 0, 0]), np.diag([1, 1, -2, 0]), np.diag([1, 1, 1, -3])]
    for D in diag:
        mats.append(D.astype(complex))
    for i in range(4):
        for j in range(i + 1, 4):
            M = np.zeros((4, 4), dtype=complex)
            M[i, j] = M[j, i] = 1
            mats.append(M)
    return mats  # 3 + 6 = 9


# ---- Lambda^2(R^4) basis and (anti-)self-dual split ----
def f_basis():
    out = []
    for i in range(4):
        for j in range(i + 1, 4):
            F = np.zeros((4, 4), dtype=complex)
            F[i, j] = 1
            F[j, i] = -1
            out.append(F)
    return out  # 6


def hodge(F):
    eps = np.zeros((4, 4, 4, 4))
    from itertools import permutations
    base = (0, 1, 2, 3)
    for p in permutations(base):
        sign = 1
        pl = list(p)
        for x in range(4):
            for y in range(x + 1, 4):
                if pl[x] > pl[y]:
                    sign = -sign
        eps[p] = sign
    return 0.5 * np.einsum('abcd,cd->ab', eps, F)


def sd_asd_basis():
    sd, asd = [], []
    for F in f_basis():
        star = hodge(F)
        sd.append(F + star)        # self-dual
        asd.append(F - star)       # anti-self-dual
    def indep(mats):
        cols = [m.flatten() for m in mats]
        Q = colspace(np.array(cols).T)
        # rebuild matrices from an independent set
        keep = []
        seen = np.zeros((16, 0), dtype=complex)
        for m in mats:
            v = m.flatten().reshape(16, 1)
            if cap_dim(seen, v) < 1 and rank(np.hstack([seen, v])) > seen.shape[1]:
                seen = np.hstack([seen, v]); keep.append(m)
        return keep
    return indep(sd), indep(asd)


# ---- reverse images in the P_- vector-spinor space C^16 (4 a x 4 spinor; P_- kills half) ----
def stack_a(per_a_spinors):
    v = np.zeros(16, dtype=complex)
    for a in range(4):
        v[4 * a:4 * (a + 1)] = Pm @ per_a_spinors[a]
    return v


def R_K():
    cols = []
    for K in ktf_basis():
        for e in range(imP(Pp).shape[1]):
            eps = imP(Pp)[:, e]
            per_a = [sum(0.5 * K[a, b] * (gt[b] @ eps) for b in range(4)) for a in range(4)]
            cols.append(stack_a(per_a))
    return np.array(cols).T


def R_F(Fbasis, kind="mag"):
    """Reverse graviphoton image, three operator choices:
       'mag'   O1_a = sum_b F_ab gamma_b eps                 (the (2,3)-reaching magnetic piece)
       'trace' O2_a = gamma_a (gamma^{bc} F_bc eps)          (pure gamma-trace, (2,1))
       'sugra' flux_a = O2_a - 6 O1_a                        (the actual 5D SUGRA tangential flux)
    """
    cols = []
    for F in Fbasis:
        for e in range(imP(Pp).shape[1]):
            eps = imP(Pp)[:, e]
            O1 = [sum(F[a, b] * (gt[b] @ eps) for b in range(4)) for a in range(4)]
            chi = sum(F[b, c] * (g2(b, c) @ eps) for b in range(4) for c in range(4))
            O2 = [gt[a] @ chi for a in range(4)]
            if kind == "mag":
                per_a = O1
            elif kind == "trace":
                per_a = O2
            else:  # sugra
                per_a = [O2[a] - 6 * O1[a] for a in range(4)]
            cols.append(stack_a(per_a))
    return np.array(cols).T


def gamma3(A, B, C):
    """fully antisymmetrized gamma_[A gamma_B gamma_C]."""
    out = np.zeros((4, 4), dtype=complex)
    for (x, y, z), s in [((A, B, C), 1), ((B, C, A), 1), ((C, A, B), 1),
                         ((A, C, B), -1), ((C, B, A), -1), ((B, A, C), -1)]:
        out += s * (x @ y @ z)
    return out / 6.0


def R_F_electric():
    """Electric graviphoton data F_{a perp} (the Neumann/free part under Dirichlet A_a),
       through the 5D flux operator (gamma_a{}^{b perp} - 4 delta_a^b gamma^perp) F_{b perp}."""
    cols = []
    for c in range(4):                      # basis: F_{c perp} = 1
        for e in range(imP(Pp).shape[1]):
            eps = imP(Pp)[:, e]
            per_a = []
            for a in range(4):
                op = gamma3(gt[a], gt[c], gperp) - 4 * (a == c) * gperp
                per_a.append(op @ eps)
            cols.append(stack_a(per_a))
    return np.array(cols).T


def dichotomy():
    print("\n" + "=" * 84)
    print("Dirichlet-A vs supercovariant-graph dichotomy (the decisive 5D question):")
    print("=" * 84)
    RK = R_K()
    RFmag = R_F(f_basis(), "mag")          # magnetic F_ab  (fixed source under Dirichlet A_a)
    RFel = R_F_electric()                   # electric F_{a perp} (free Neumann under Dirichlet A_a)
    print(f"  dim R_K (obstruction channel)        = {rank(RK)} / 8")
    print(f"  dim R_F magnetic  (F_ab, fixed src)  = {rank(RFmag)}   ; R_K ⊆ R_F_mag : {subset(RK, RFmag)}")
    print(f"  dim R_F electric  (F_a⊥, free Neum.) = {rank(RFel)}   ; R_K ∩ R_F_el  : {cap_dim(RK, RFel)}")
    print()
    print("  STANDARD ensemble (conformal/York metric + Dirichlet A_a):")
    print(f"    free graviphoton data = electric ; R_K reachable by it? {subset(RK, RFel)}")
    print(f"    => no-go {'PERSISTS' if not subset(RK, RFel) else 'evaded'}: the free (electric) data is in the WRONG")
    print("       chirality channel; the right-channel (magnetic) data is fixed source.")
    print("  SUPERCOVARIANT graph (make magnetic F_ab^+ dynamical, tie to K^tf):")
    print(f"    R_K ⊆ R_F_mag = {subset(RK, RFmag)}  => absorbable, but this is a NEW full-multiplet BC (open).")


def main():
    clifford_sanity()
    print("\n" + "=" * 84)
    print("Channel test in the P_- vector-spinor space (eff. dim 8 = 4 tangential x Weyl-2):")
    print("=" * 84)
    RK = R_K()
    sd, asd = sd_asd_basis()
    allF = f_basis()
    print(f"  dim R_K  (K^tf reverse image)  = {rank(RK)} / 8   (this is the (2,3) vector-spinor channel)\n")
    print(f"  {'operator':22s} {'dimR_F':>7} {'F+':>4} {'F-':>4} {'R_K∩R_F':>9} {'R_K⊆R_F':>9}")
    for kind in ("mag", "trace", "sugra"):
        RF = R_F(allF, kind)
        RFsd = R_F(sd, kind)
        RFasd = R_F(asd, kind)
        print(f"  {kind:22s} {rank(RF):>7} {rank(RFsd):>4} {rank(RFasd):>4} "
              f"{cap_dim(RK, RF):>9} {str(subset(RK, RF)):>9}")
    print()
    print("Reading:")
    print("  * 'mag' = the F_ab gamma_b structure that can reach the (2,3) K^tf channel; 'trace' =")
    print("    the gamma_a chi piece (pure (2,1)); 'sugra' = the actual 5D flux O2 - 6 O1.")
    print("  * R_K ∩ R_F != 0 => scenario (a) [irrep orthogonality] is FALSE: the graviphoton")
    print("    reverse image overlaps the K^tf channel, so F can cancel part of the obstruction")
    print("    at linear order => scenario (b) OPEN.  The self/anti-self-dual split shows which")
    print("    duality carries it (Codex's flagged point).")
    print("  * CHANNEL only (necessary). Whether the physical coupling + Maxwell boundary symbol")
    print("    + delta(A_a BC) actually evade the no-go is the open settling computation (Q5).")
    dichotomy()


if __name__ == "__main__":
    main()


==> anc/dimension_three_completion.py <==
"""
d=3 CONSTRUCTIVE check: does a local super-York boundary condition actually hold?

dimension_counts_d2_d3.py showed the 4D no-go OBSTRUCTION vanishes in d=3 (necessary).  This script does the
SUFFICIENCY side at the frozen-symbol level on flat R^3_+: exhibit the candidate local super-York
boundary condition and verify it is LS-elliptic and closes SUSY.

Candidate (porting the 4D four_d_symbol_algebra.py completion down to d=3):
  bosonic:  h_ab^tf| = 0 ,  K| = 0 ,  T_mu| = 0           (conformal/York)
  fermionic: P_- psi_a| = 0 ,  P_- d_n psi_n| = 0 (Robin) ,  P_- eta| = 0

Boundary R^2, tangential a=0,1, normal index 2.  gamma^perp = sigma_3.  Spinor dim 2.

Checks:
  Part 1  bosonic LS: York rank 6/6 (elliptic) vs Dirichlet (< 6, NOT elliptic) -- 3D Witten calibration.
  Part 2  fermionic LS: (P_- psi_a, Robin P_- d_n psi_n) rank 3/3 on Dirac decays.
  Part 3  reverse SUSY on York jets: raw rank, then mod local-SUSY zeta -> closes; combined count.

Run: python3 dimension_three_completion.py
"""
import numpy as np

np.set_printoptions(precision=3, suppress=True, linewidth=160)
TOL = 1e-9


def rank(a, tol=1e-8):
    return int(np.linalg.matrix_rank(a, tol=tol)) if np.size(a) else 0


def nullsp(a, tol=1e-9):
    u, s, vh = np.linalg.svd(a, full_matrices=True)
    r = int((s > tol).sum())
    return vh.conj().T[:, r:]


def imP(p, tol=1e-9):
    u, s, vh = np.linalg.svd(p)
    return u[:, s > 1 - tol]


def maxabs(a):
    return float(np.max(np.abs(a))) if np.size(a) else 0.0


def bdiag(*bl):
    nr = sum(b.shape[0] for b in bl); nc = sum(b.shape[1] for b in bl)
    out = np.zeros((nr, nc), dtype=complex); r0 = c0 = 0
    for b in bl:
        out[r0:r0 + b.shape[0], c0:c0 + b.shape[1]] = b; r0 += b.shape[0]; c0 += b.shape[1]
    return out


# ---- 3D Euclidean Clifford: 2x2 ; tangential sigma_1,sigma_2 ; normal sigma_3 ----
I2 = np.eye(2, dtype=complex)
s1 = np.array([[0, 1], [1, 0]], dtype=complex)
s2 = np.array([[0, -1j], [1j, 0]], dtype=complex)
s3 = np.array([[1, 0], [0, -1]], dtype=complex)
gg = [s1, s2, s3]            # 0,1 tangential ; 2 normal
gn = s3
gtan = [s1, s2]
Pp = 0.5 * (I2 + gn)
Pm = 0.5 * (I2 - gn)


def gk(k):
    return k[0] * s1 + k[1] * s2


def decay_basis(kh):
    A = 1j * gn @ gk(kh)          # A^2 = 1 ; decaying = +1 eigenspace
    return imP(0.5 * (I2 + A))    # 1-dim


def gamma_ab(A, B):
    return 0.5 * (gg[A] @ gg[B] - gg[B] @ gg[A])


# h0 order (6): 0:nn 1:n0 2:n1 3:00 4:11 5:01 .  h1 = d_n h0 occupies 6..11.
def hidx(i, j):
    if i > j:
        i, j = j, i
    return {(2, 2): 0, (0, 2): 1, (1, 2): 2, (0, 0): 3, (1, 1): 4, (0, 1): 5}[(i, j)]


def boson_york_matrix(kh, r=1.0):
    k = kh * r
    rows = []
    # h_ab^tf = 0  (2D traceless: 00-11 and 01)
    row = np.zeros(12, dtype=complex); row[3] = 1; row[4] = -1; rows.append(row)
    row = np.zeros(12, dtype=complex); row[5] = 1; rows.append(row)
    # K = d_n tau - 2 d^a h_na
    row = np.zeros(12, dtype=complex); row[6 + 3] = 1; row[6 + 4] = 1
    row[1] += -2j * k[0]; row[2] += -2j * k[1]; rows.append(row)
    # T_n
    row = np.zeros(12, dtype=complex)
    row[6 + 0] = 0.5; row[6 + 3] = -0.5; row[6 + 4] = -0.5
    row[1] += 1j * k[0]; row[2] += 1j * k[1]; rows.append(row)
    # T_a
    hab = {(0, 0): 3, (1, 1): 4, (0, 1): 5, (1, 0): 5}
    for a in range(2):
        row = np.zeros(12, dtype=complex)
        row[6 + 1 + a] = 1
        row[0] += -0.5j * k[a]; row[3] += -0.5j * k[a]; row[4] += -0.5j * k[a]
        for b in range(2):
            row[hab[(a, b)]] += 1j * k[b]
        rows.append(row)
    return np.vstack(rows)


def boson_dirichlet_matrix(kh, r=1.0):
    k = kh * r
    rows = []
    for idx in (3, 4, 5):                      # h_ab| = 0 (full induced metric)
        row = np.zeros(12, dtype=complex); row[idx] = 1; rows.append(row)
    row = np.zeros(12, dtype=complex)          # T_n
    row[6 + 0] = 0.5; row[6 + 3] = -0.5; row[6 + 4] = -0.5
    row[1] += 1j * k[0]; row[2] += 1j * k[1]; rows.append(row)
    hab = {(0, 0): 3, (1, 1): 4, (0, 1): 5, (1, 0): 5}
    for a in range(2):
        row = np.zeros(12, dtype=complex)
        row[6 + 1 + a] = 1
        row[0] += -0.5j * k[a]; row[3] += -0.5j * k[a]; row[4] += -0.5j * k[a]
        for b in range(2):
            row[hab[(a, b)]] += 1j * k[b]
        rows.append(row)
    return np.vstack(rows)


def boson_ls(C, r=1.0):
    return C[:, :6] - r * C[:, 6:]             # decaying modes h1 = -r h0


def omega_coeff(mu, A, B, kh):
    row = np.zeros(12, dtype=complex)

    def add(coord, comp, c):
        idx = hidx(*comp)
        if coord == 2:                          # normal derivative
            row[6 + idx] += c
        else:
            row[idx] += c * 1j * kh[coord]
    add(B, (mu, A), 0.5)
    add(A, (mu, B), -0.5)
    return row


def susy_var(mu, proj, kh, eps_basis):
    pairs = [(0, 1), (0, 2), (1, 2)]            # full 3D spin connection
    rows = []
    for eps in eps_basis.T:
        M = np.zeros((2, 12), dtype=complex)
        for A, B in pairs:
            M += np.outer(proj @ gamma_ab(A, B) @ eps, omega_coeff(mu, A, B, kh))
        rows.append(0.25 * M)
    return np.vstack(rows)


def fermion_boundary(kh, r=1.0):
    # psi ordering [psi_n, psi_0, psi_1], each 2-spinor -> 6.
    rows = []
    b = np.zeros((2, 6), dtype=complex); b[:, 2:4] = Pm; rows.append(b)     # P_- psi_0
    b = np.zeros((2, 6), dtype=complex); b[:, 4:6] = Pm; rows.append(b)     # P_- psi_1
    b = np.zeros((2, 6), dtype=complex); b[:, 0:2] = -r * Pm; rows.append(b)  # Robin P_- d_n psi_n
    return np.vstack(rows)


def fermion_decay(kh):
    D = decay_basis(kh)
    return bdiag(D, D, D)


def main():
    rng = np.random.default_rng(20260609)
    kh = rng.normal(size=2); kh /= np.linalg.norm(kh)
    r = 1.0
    print("sample k =", np.round(kh, 3))

    print("\n" + "=" * 80)
    print("Part 1  bosonic LS in d=3:  conformal/York elliptic, Dirichlet not (Witten, 3D)")
    print("=" * 80)
    By = boson_ls(boson_york_matrix(kh, r), r)
    Bd = boson_ls(boson_dirichlet_matrix(kh, r), r)
    print(f"  York      boundary LS rank = {rank(By)} / 6   -> {'ELLIPTIC' if rank(By)==6 else 'NOT elliptic'}")
    print(f"  Dirichlet boundary LS rank = {rank(Bd)} / 6   -> {'ELLIPTIC' if rank(Bd)==6 else 'NOT elliptic (kernel = nonuniqueness)'}")

    print("\n" + "=" * 80)
    print("Part 2  fermionic LS in d=3:  (P_- psi_a, Robin P_- d_n psi_n)")
    print("=" * 80)
    Bf = fermion_boundary(kh, r)
    Df = fermion_decay(kh)
    print(f"  decaying fermionic unknowns = {Df.shape[1]} (= half of 6 components)")
    print(f"  fermion boundary LS rank    = {rank(Bf @ Df)} / 3   -> "
          f"{'ELLIPTIC (unique trivial decaying soln)' if rank(Bf @ Df)==3 else 'NOT elliptic'}")
    print("  count: P_- psi_0, P_- psi_1 give 2 ; Robin P_- d_n psi_n gives 1.")

    print("\n" + "=" * 80)
    print("Part 3  reverse SUSY on York jets (full 3D spin connection), and gauge quotient")
    print("=" * 80)
    eps = imP(Pp)
    Ny = nullsp(boson_york_matrix(kh, r))
    # STACK the obstruction over tangential a, and quotient by ONE local-SUSY zeta
    # (delta_zeta psi_a = i k_a zeta is a single zeta correlated across all a):
    O = np.vstack([susy_var(a, Pm, kh, eps) @ Ny for a in range(2)])         # (2 a x 2 spinor) x jets
    Gz = np.vstack([Pm @ (1j * kh[a] * I2) for a in range(2)])               # (4) x 2  (single zeta)
    raw = rank(O)
    modz = rank(np.hstack([Gz, O])) - rank(Gz)
    print(f"  stacked raw rank  P_- delta psi_a on York jets (full omega) = {raw}")
    print(f"  residual mod local-SUSY zeta (single correlated zeta)        = {modz}")
    print("  (4D analogue here is nonzero = K^tf, the no-go; full mod-(CK+zeta)=0 in dimension_counts_d2_d3 Part C)")

    print("\n" + "=" * 80)
    print("Coupled principal count (frozen symbol):")
    print("=" * 80)
    nb = rank(By)
    nf = rank(Bf @ Df)
    neta = rank(Pm @ decay_basis(kh))      # P_- eta : SUSY ghost
    ncgh = 3                                # diffeo ghost c_mu Dirichlet (mu=n,0,1)
    print(f"  boson York {nb}/6  +  fermion {nf}/3  +  SUSY ghost P_- eta {neta}/1  +  diffeo ghost c_mu 3/3")
    print(f"  total principal rank = {nb + nf + neta + ncgh}  (well-posed coupled symbol)")

    print("\n" + "=" * 80)
    print("VERDICT (frozen-symbol, linearized, flat R^3_+):")
    print("=" * 80)
    print("""  The candidate local super-York BC is LS-elliptic (boson 6/6, fermion 3/3, ghosts 1+3).
  Forward SUSY closes automatically.  Reverse SUSY leaves the rank-1 K^tf-momentum after the
  local-SUSY zeta quotient -- the SAME conjugate datum that is the 4D obstruction -- but in d=3
  it is removed by the forward conformal-Killing quotient (the 2D boundary metric is conformally
  flat, CK surjective onto S^2_0(R^2)), giving residual 0 (dimension_counts_d2_d3 Part C).  In 4D that CK
  quotient leaves residual 2 and the no-go stands.
  => a local half-SUSY conformal boundary condition EXISTS at the symbol level in d=3: the
  supersymmetrization holds where 4D forbids it, precisely because the boundary K^tf-momentum
  is gauge in 2D but physical in 3D.
  Caveat: 3D gravity is topological, so this elliptic statement is formal; the genuine dynamical
  content is the boundary super-Virasoro / Chern-Simons data (global), not seen by this test.""")


if __name__ == "__main__":
    main()


==> anc/forward_chirality_aps.py <==
import numpy as np
np.set_printoptions(precision=3, suppress=True, linewidth=160)
TOL=1e-9
def block(a,b,c,d): return np.block([[a,b],[c,d]])
I2=np.eye(2,dtype=complex)
sx=np.array([[0,1],[1,0]],dtype=complex);sy=np.array([[0,-1j],[1j,0]],dtype=complex);sz=np.array([[1,0],[0,-1]],dtype=complex)
sig=[sx,sy,sz]
g=[None]*5
for j in range(3): g[j+1]=block(np.zeros((2,2)),-1j*sig[j],1j*sig[j],np.zeros((2,2)))
g[4]=block(np.zeros((2,2)),I2,I2,np.zeros((2,2)))
g5=g[1]@g[2]@g[3]@g[4]; I4=np.eye(4,dtype=complex)
gperp=g[4]; gtan=[g[1],g[2],g[3]]
Pp=0.5*(I4+gperp); Pm=0.5*(I4-gperp)
def gk(k): return sum(k[a]*gtan[a] for a in range(3))
def aps_proj(kh,s=+1): return 0.5*(I4+s*1j*gperp@gk(kh))
def imP(P,tol=TOL):
    u,sv,vh=np.linalg.svd(P); return u[:,sv>1-tol]
def maxabs(a): return float(np.max(np.abs(a))) if a.size else 0.0
def randk(rng):
    v=rng.normal(size=3); return v/np.linalg.norm(v)
rng=np.random.default_rng(11)

print("="*80)
print("Q: which projector preserves the conformal/York bosonic data under half-SUSY?")
print("   compare LOCAL CHIRAL P_- vs SPECTRAL APS Pi_-,  via  delta_e h^tf| = 1/2 e-bar(g_a psi_b+g_b psi_a)^tf|")
print("="*80)

def dhtf_worstcase_norm(keep_proj_per_k, kh):
    """ kept psi_a = keep(kh) @ c (per tangential a). delta h^tf depends on P_+ g_a psi_b.
        worst-case over eps in im(P+):  norm of  [ P_+ g_a , P_+ g_b ] acting on kept psi.  """
    K=keep_proj_per_k(kh)          # 4 x r kept spinor subspace
    # build map (psi_1,psi_2,psi_3) in (C^r)^3 -> delta h_ab^tf (sym-traceless, contracted on left by P_+)
    rows=[]
    pairs=[(0,0),(1,1),(2,2),(0,1),(0,2),(1,2)]
    r=K.shape[1]
    for (a,b) in pairs:
        row=np.zeros((4,3*r),dtype=complex)
        row[:,b*r:(b+1)*r]+=Pp@gtan[a]@K
        row[:,a*r:(a+1)*r]+=Pp@gtan[b]@K
        rows.append(row)
    M=np.vstack(rows)
    return maxabs(M), np.linalg.matrix_rank(M,tol=1e-8)

chiral_keep = lambda kh: imP(Pp)              # local chiral: keep P_+ (k-independent)
aps_keep    = lambda kh: imP(aps_proj(kh,+1)) # spectral APS: keep Pi_+ (k-dependent)

print("\n  k-sample        chiral |delta h^tf|   APS |delta h^tf|")
cmax=amax=0.0
for _ in range(8):
    kh=randk(rng)
    cn,cr=dhtf_worstcase_norm(chiral_keep,kh)
    an,ar=dhtf_worstcase_norm(aps_keep,kh)
    cmax=max(cmax,cn); amax=max(amax,an)
    print(f"  {np.round(kh,2)}   {cn:.2e} (rank {cr})      {an:.3f} (rank {ar})")
print(f"\n  LOCAL CHIRAL closes delta h^tf EXACTLY for all k: {cmax<1e-9}   (worst {cmax:.1e})")
print(f"  SPECTRAL APS  closes delta h^tf:                 {amax<1e-9}   (worst {amax:.3f})")
print("  => the SUSY-preserving projector is the LOCAL CHIRAL one, not APS.")

print("\n"+"="*80)
print("delta_e K closure: K is a single scalar; compensating NORMAL diffeo gives delta_xi K = +2|k|^2 xi_perp")
print("="*80)
print("  delta_e K| is one complex number per (eps, psi); xi_perp is a free scalar with coeff 2|k|^2 != 0.")
print("  => any value of delta_e K| is absorbed by xi_perp = delta_e K|/(2|k|^2).  Closes mod gauge trivially.")

print("\n"+"="*80)
print("BRST consistency of chiral gravitino BC  s psi_mu = d_mu eta ,  ghost L=slash-d, BC P_- eta|=0")
print("="*80)
kh=randk(rng); kg=gk(kh)
# s(P_- psi_a|=0) = P_- d_a eta| = P_- (i k_a) eta| ; with eta|=P_+ eta|  ->  P_- (i k_a) P_+ eta = 0 (tangential)
tan_ok = maxabs(Pm@(1j*kh[0]*I4)@imP(Pp))  # P_- i k_a P_+ ; P_- P_+ =0
# s(P_- psi_perp|=0) = P_- d_perp eta| ; use ghost EOM slash-d eta=0 -> d_perp eta = -gperp g^a d_a eta
#   P_- d_perp eta| = -P_- gperp gk(i) eta = +P_- (i gk) eta ; with eta=P_+ eta:
Mperp = Pm@(1j*kg)@imP(Pp)
print(f"  s(P_- psi_a|): P_- (i k_a) P_+ eta  -> norm {tan_ok:.1e}  (closes with P_- eta|=0)")
print(f"  s(P_- psi_perp|): P_- d_perp eta| = P_- (i gk) P_+ eta -> norm {maxabs(Mperp):.3f}  (does NOT close!)")
print("  => uniform chiral P_- on ALL psi_mu is BRST-inconsistent in the psi_perp sector;")
print("     the normal component psi_perp needs a DIFFERENT (Neumann/Robin) boundary condition,")
print("     as in Belyaev-van Nieuwenhuizen.  This is the next thing to pin down.")

print("\n"+"="*80)
print("SUMMARY")
print("="*80)
print("""  * LOCAL chiral P_- closes the conformal/York bosonic data under half-SUSY
    (h^tf exactly; K trivially mod normal diffeo).  APS does NOT.  => SUSY wants LOCAL, not APS.
  * Non-self-adjointness of chiral P_- is the boundary-action-repairable kind (Gibbons-Hawking
    + gravitino boundary bilinear), not a reason to go nonlocal.
  * Open: psi_perp needs a separate Neumann/Robin condition (uniform chiral breaks BRST there);
    pin down the (psi_a chiral, psi_perp Robin) split + boundary action.  This is the constructive route.""")


==> anc/four_d_symbol_algebra.py <==
import numpy as np

np.set_printoptions(precision=3, suppress=True, linewidth=160)
TOL = 1e-9


def block(a, b, c, d):
    return np.block([[a, b], [c, d]])


def maxabs(a):
    return float(np.max(np.abs(a))) if a.size else 0.0


def rank(a, tol=1e-8):
    return np.linalg.matrix_rank(a, tol=tol)


def nullsp(a, tol=1e-9):
    u, s, vh = np.linalg.svd(a, full_matrices=True)
    r = int(np.sum(s > tol))
    return vh.conj().T[:, r:]


def imP(p, tol=1e-9):
    u, s, vh = np.linalg.svd(p)
    return u[:, s > 1 - tol]


def bdiag(*blocks):
    nr = sum(b.shape[0] for b in blocks)
    nc = sum(b.shape[1] for b in blocks)
    out = np.zeros((nr, nc), dtype=complex)
    r0 = c0 = 0
    for b in blocks:
        nr1, nc1 = b.shape
        out[r0:r0 + nr1, c0:c0 + nc1] = b
        r0 += nr1
        c0 += nc1
    return out


# Same Hermitian Euclidean gamma convention as checks.py.
I2 = np.eye(2, dtype=complex)
sx = np.array([[0, 1], [1, 0]], dtype=complex)
sy = np.array([[0, -1j], [1j, 0]], dtype=complex)
sz = np.array([[1, 0], [0, -1]], dtype=complex)
sig = [sx, sy, sz]
g = [None] * 4
for j in range(3):
    g[j] = block(np.zeros((2, 2)), -1j * sig[j], 1j * sig[j], np.zeros((2, 2)))
g[3] = block(np.zeros((2, 2)), I2, I2, np.zeros((2, 2)))  # normal
gtan = [g[0], g[1], g[2]]
gn = g[3]
I4 = np.eye(4, dtype=complex)
Pp = 0.5 * (I4 + gn)
Pm = 0.5 * (I4 - gn)


def gk(k):
    return sum(k[a] * gtan[a] for a in range(3))


def decay_basis(kh):
    # Dirac equation (-|k| gamma_n + i gamma(k)) psi=0, |k|=1.
    A = 1j * gn @ gk(kh)
    return imP(0.5 * (I4 + A))


def gamma_ab(a, b):
    # For a != b this equals gamma_a gamma_b under the Clifford relation.
    gam = gtan + [gn]
    return 0.5 * (gam[a] @ gam[b] - gam[b] @ gam[a])


def gamma_anb(a, b):
    # Tangential RS boundary matrix gamma^{a n b}.  For rank/sign checks the
    # fully antisymmetrized triple equals this product when a != b, and vanishes
    # when a == b.
    if a == b:
        return np.zeros((4, 4), dtype=complex)
    return gtan[a] @ gn @ gtan[b]


def print_header(s):
    print("\n" + "=" * 80)
    print(s)
    print("=" * 80)


def boson_york_matrix(kh, r=1.0):
    # Variables h0[10] at boundary and h1[10]=partial_n h at boundary.
    # order: nn, n1,n2,n3, 11,22,33,12,13,23.
    k = kh * r
    rows = []
    # h_ab^tf=0
    for i, j in [(4, 5), (4, 6)]:
        row = np.zeros(20, dtype=complex)
        row[i] = 1
        row[j] = -1
        rows.append(row)
    for idx in [7, 8, 9]:
        row = np.zeros(20, dtype=complex)
        row[idx] = 1
        rows.append(row)
    # K = partial_n tau - 2 partial^a h_na
    row = np.zeros(20, dtype=complex)
    row[10 + 4] = 1
    row[10 + 5] = 1
    row[10 + 6] = 1
    for a in range(3):
        row[1 + a] = -2j * k[a]
    rows.append(row)
    # T_n
    row = np.zeros(20, dtype=complex)
    row[10 + 0] = 0.5
    row[10 + 4] = -0.5
    row[10 + 5] = -0.5
    row[10 + 6] = -0.5
    for a in range(3):
        row[1 + a] = 1j * k[a]
    rows.append(row)
    # T_a
    hab = {(0, 0): 4, (1, 1): 5, (2, 2): 6, (0, 1): 7, (1, 0): 7,
           (0, 2): 8, (2, 0): 8, (1, 2): 9, (2, 1): 9}
    for a in range(3):
        row = np.zeros(20, dtype=complex)
        row[10 + 1 + a] = 1
        row[0] = -0.5j * k[a]
        row[4] += -0.5j * k[a]
        row[5] += -0.5j * k[a]
        row[6] += -0.5j * k[a]
        for b in range(3):
            row[hab[(a, b)]] += 1j * k[b]
        rows.append(row)
    return np.vstack(rows)


def boson_york_ls_matrix(kh, r=1.0):
    # York rows restricted to decaying h1=-r h0 Cauchy data.
    C = boson_york_matrix(kh, r)
    return C[:, :10] - r * C[:, 10:]


def omega_coeff(mu, A, B, kh, normal_derivative=False):
    # omega_{mu A B}=1/2(partial_B h_{mu A}-partial_A h_{mu B}).
    # Returns a row mapping h0,h1 to this coefficient.
    # indices 0..2 tangential, 3 normal. h is symmetric.
    def hidx(i, j):
        if i > j:
            i, j = j, i
        table = {(3, 3): 0, (0, 3): 1, (1, 3): 2, (2, 3): 3,
                 (0, 0): 4, (1, 1): 5, (2, 2): 6,
                 (0, 1): 7, (0, 2): 8, (1, 2): 9}
        return table[(i, j)]

    row = np.zeros(20, dtype=complex)

    def add_deriv(coord, component, coeff):
        # component is h_{ij}; coord is derivative direction.
        idx = hidx(*component)
        if normal_derivative:
            # partial_n partial_coord h.  Only need coord tangential in checks below:
            # it is i k_coord h1.  coord normal would involve h2, not used.
            if coord == 3:
                raise ValueError("second normal derivative not represented")
            row[10 + idx] += coeff * 1j * kh[coord]
        else:
            if coord == 3:
                row[10 + idx] += coeff
            else:
                row[idx] += coeff * 1j * kh[coord]

    add_deriv(B, (mu, A), 0.5)
    add_deriv(A, (mu, B), -0.5)
    return row


def susy_variation_matrix(mu, projector, kh, eps_basis, tangential_lorentz_only=False, normal_derivative=False):
    # Matrix from h Cauchy data (20) to projected delta psi_mu, stacked for
    # two preserved eps basis spinors.
    rows = []
    lorentz_pairs = []
    if tangential_lorentz_only:
        lorentz_pairs = [(0, 1), (0, 2), (1, 2)]
    else:
        lorentz_pairs = [(0, 1), (0, 2), (1, 2), (0, 3), (1, 3), (2, 3)]
    for eps in eps_basis.T:
        M = np.zeros((4, 20), dtype=complex)
        for A, B in lorentz_pairs:
            coeff = omega_coeff(mu, A, B, kh, normal_derivative=normal_derivative)
            spin = gamma_ab(A, B) @ eps
            M += np.outer(projector @ spin, coeff)
        rows.append(0.25 * M)
    return np.vstack(rows)


def fermion_mixed_boundary_matrix(kh, r=1.0):
    # Variables: psi_n, psi_1, psi_2, psi_3, each restricted later to Dirac decays.
    # BC: P_- psi_a=0 for tangential a, and Robin P_- partial_n psi_n=0.
    rows = []
    row = np.zeros((4, 16), dtype=complex)
    row[:, 4:8] = Pm
    rows.append(row)
    row = np.zeros((4, 16), dtype=complex)
    row[:, 8:12] = Pm
    rows.append(row)
    row = np.zeros((4, 16), dtype=complex)
    row[:, 12:16] = Pm
    rows.append(row)
    row = np.zeros((4, 16), dtype=complex)
    row[:, 0:4] = -r * Pm  # on decays, partial_n=-r
    rows.append(row)
    return np.vstack(rows)


def fermion_decay_total(kh):
    D = decay_basis(kh)
    return bdiag(D, D, D, D)  # psi_n, psi_1, psi_2, psi_3


def rs_boundary_action_identity():
    # For physical first-order RS, the boundary matrix is gamma^{a n b}.
    # Adding S_bdy,psi proportional to +\bar psi_a gamma^{ab} psi_b makes
    # (gamma^{a n b} + gamma^{ab}) P_+ vanish in this matrix convention.
    K = imP(Pp)
    worst_minus = 0.0
    worst_plus = 0.0
    for a in range(3):
        for b in range(3):
            M0 = gamma_anb(a, b)
            G = gamma_ab(a, b) if a != b else np.zeros((4, 4), dtype=complex)
            worst_minus = max(worst_minus, maxabs((M0 - G) @ K))
            worst_plus = max(worst_plus, maxabs((M0 + G) @ K))
    return worst_minus, worst_plus


def main():
    rng = np.random.default_rng(20260604)
    kh = rng.normal(size=3)
    kh = kh / np.linalg.norm(kh)
    r = 1.0

    print_header("1. psi_perp BRST: algebraic P_- fails, Robin P_- partial_n closes")
    eta = imP(Pp)
    kg = gk(kh)
    fail_alg = maxabs(Pm @ (1j * kg) @ eta)
    close_robin = maxabs(Pm @ eta)  # P_- partial_n^2 eta = |k|^2 P_- eta
    close_opposite = maxabs(Pp @ (1j * kg) @ eta)
    print("sample kh =", np.round(kh, 3))
    print("s(P_- psi_n):    ||P_- partial_n eta|| =", f"{fail_alg:.3g}", "(fails)")
    print("s(P_- d_n psi_n):||P_- partial_n^2 eta|| =", f"{close_robin:.3g}", "(closes using L^2 eta=0 and P_- eta=0)")
    print("s(P_+ psi_n):    ||P_+ partial_n eta|| =", f"{close_opposite:.3g}", "(also closes, but is algebraic/opposite chirality)")
    print("BRST selects Robin as the Maxwell-relative analogue if one wants to keep the P_- normal component.")

    print_header("2. Fermion LS count for (P_- psi_a, Robin P_- d_n psi_n)")
    Bf = fermion_mixed_boundary_matrix(kh, r)
    Df = fermion_decay_total(kh)
    print("fermion boundary matrix rows:", Bf.shape[0], "decaying unknowns:", Df.shape[1])
    print("rank on Dirac decays:", rank(Bf @ Df), "/ 8")
    print("count: tangential P_- gives 6, normal Robin gives 2.")

    print_header("3. Boson York + ghost + mixed fermion block rank")
    By = boson_york_ls_matrix(kh, r)
    ghost_rank = rank(Pm @ decay_basis(kh))
    print("York boson rank:", rank(By), "/ 10")
    print("fermion mixed rank:", rank(Bf @ Df), "/ 8")
    print("SUSY ghost P_- eta rank:", ghost_rank, "/ 2")
    print("diffeomorphism ghost Dirichlet rank: 4 / 4")
    print("total principal rank:", rank(By) + rank(Bf @ Df) + ghost_rank + 4, "/ 24")

    print_header("4. Reverse SUSY check with linearized spin connection")
    eps_basis = imP(Pp)
    Cy = boson_york_matrix(kh, r)
    Ny = nullsp(Cy)
    print("York boundary-jet nullity before imposing bulk decay:", Ny.shape[1], "(off-shell boundary jets)")
    print("Important convention split:")
    print("  A) tangential Lorentz curvature only, as in delta psi_n = 1/4 omega_n^{ab} gamma_ab eps")
    print("  B) full 4d spin connection including gamma_{a n}; this is stricter and exposes missing field-dependent terms.")

    # Tangential psi_a condition P_- delta psi_a.
    ranks_A = []
    ranks_B = []
    for mu in range(3):
        VA = susy_variation_matrix(mu, Pm, kh, eps_basis, tangential_lorentz_only=True, normal_derivative=False)
        VB = susy_variation_matrix(mu, Pm, kh, eps_basis, tangential_lorentz_only=False, normal_derivative=False)
        ranks_A.append(rank(VA @ Ny))
        ranks_B.append(rank(VB @ Ny))
    print("P_- delta psi_a on York jets, tangential-only omega: ranks", [int(x) for x in ranks_A], "(closes)")
    print("P_- delta psi_a on York jets, full omega:            ranks", [int(x) for x in ranks_B], "(nonzero means extra terms/BC needed)")

    # Normal Robin condition P_- partial_n delta psi_n.
    VnA = susy_variation_matrix(3, Pm, kh, eps_basis, tangential_lorentz_only=True, normal_derivative=True)
    # Full omega normal derivative would require second normal derivatives for gamma_{a n}, not represented;
    # compare algebraic P_+ delta psi_n instead, which fails already for tangential-only omega.
    Vn_alg_plus = susy_variation_matrix(3, Pp, kh, eps_basis, tangential_lorentz_only=True, normal_derivative=False)
    print("Robin P_- d_n delta psi_n, tangential-only omega: rank", rank(VnA @ Ny), "(closes)")
    print("Algebraic P_+ delta psi_n, tangential-only omega: rank", rank(Vn_alg_plus @ Ny), "(fails generically)")

    # On actual bosonic decaying modes satisfying York LS, all h Cauchy data vanish.
    Nls = nullsp(By)
    print("York LS nullity on decaying h data:", Nls.shape[1], "(so reverse SUSY is trivially zero on homogeneous LS modes)")

    print_header("5. Boundary action identity for the physical first-order RS boundary term")
    wm, wp = rs_boundary_action_identity()
    print("For tangential kept P_+ psi_a, check (gamma^{a n b} - gamma^{ab}) P_+ = 0:")
    print("  worst norm with minus sign:", f"{wm:.3g}")
    print("  worst norm with plus  sign:", f"{wp:.3g}")
    print("""Thus, up to the overall sign convention of the bulk RS boundary variation, the local boundary bilinear
  S_{psi,bdy} = +1/2 int_{partial M} sqrt(h) \\, bar(psi)_a gamma^{ab} psi_b
in this gamma-matrix convention is the Belyaev-vN type term that factorizes the bare first-order
boundary variation on P_- psi_a=0.  If the bulk RS action is written with the opposite overall sign,
this boundary bilinear flips sign too.
For the metric York variational principle the EH+boundary coefficient is the York one:
  S_{g,York} = int_M sqrt(g) R + (2/3) int_{partial M} sqrt(h) K
equivalently GH plus a -4/3 int K correction, in the convention where Dirichlet uses 2 int K.
The normal psi_n Robin condition is a gauge/ghost (relative) condition; it is not produced by the
physical RS boundary symplectic form, where psi_n does not appear in gamma^{mu n rho}.""")

    print_header("SUMMARY")
    print("""Candidate local super-York fermion principal BC:
  P_- psi_a| = 0,
  P_- partial_n psi_n| = 0       (Robin/Neumann normal component),
  P_- eta| = 0.

What is established here:
  * BRST: algebraic P_- psi_n fails; Robin P_- partial_n psi_n closes.
  * LS: (P_- psi_a, P_- partial_n psi_n) has rank 8/8 for F=slash-delta.
  * Coupled principal count with York and ghosts is 24/24.
  * Reverse SUSY closes for the tangential-Lorentz spin-connection convention used in
    delta psi_n = 1/4 omega_n^{ab} gamma_ab eps.

Caveat:
  If the full 4d spin connection gamma_{a n} pieces are included in delta psi_a, P_- delta psi_a
  is nonzero on off-shell York boundary jets.  That is not a numerical accident; it says the
  constructive theorem needs the precise supercovariant/Belyaev-vN transformation law or
  field-dependent fermion BC, not only the schematic omega_{mu}^{ab} formula.""")


if __name__ == "__main__":
    main()


==> anc/ktf_quotient_rank.py <==
import numpy as np

from four_d_symbol_algebra import Pm, Pp, I4, gamma_ab, imP, rank
from completion_independence_maps import ktf_basis_matrices

np.set_printoptions(precision=3, suppress=True, linewidth=160)


def stacked_zeta_gauge(kh, n_eps=2):
    rows = []
    for a in range(3):
        for e in range(n_eps):
            row = np.zeros((4, 4 * n_eps), dtype=complex)
            row[:, 4 * e:4 * (e + 1)] = 1j * kh[a] * Pm
            rows.append(row)
    return np.vstack(rows)


def stacked_ktf_obstruction():
    eps_basis = imP(Pp)
    cols = []
    for K in ktf_basis_matrices():
        col_blocks = []
        for a in range(3):
            for e in range(eps_basis.shape[1]):
                eps = eps_basis[:, e]
                spin = np.zeros(4, dtype=complex)
                for b in range(3):
                    spin += K[a, b] * gamma_ab(b, 3) @ eps
                col_blocks.append(Pm @ spin)
        cols.append(np.concatenate(col_blocks))
    return np.array(cols).T  # 24 x 5


def stacked_haperp_obstruction(kh):
    eps_basis = imP(Pp)
    cols = []
    for c in range(3):
        col_blocks = []
        for a in range(3):
            for e in range(eps_basis.shape[1]):
                eps = eps_basis[:, e]
                spin = np.zeros(4, dtype=complex)
                for b in range(3):
                    coeff = 0.5j * kh[a] if b == c else 0.0
                    spin += coeff * gamma_ab(b, 3) @ eps
                col_blocks.append(Pm @ spin)
        cols.append(np.concatenate(col_blocks))
    return np.array(cols).T  # 24 x 3


def quotient_rank(A, G):
    return rank(np.hstack([G, A])) - rank(G)


def main():
    rng = np.random.default_rng(20260608)
    kh = rng.normal(size=3)
    kh /= np.linalg.norm(kh)
    G = stacked_zeta_gauge(kh)
    OK = stacked_ktf_obstruction()
    Oh = stacked_haperp_obstruction(kh)
    Oraw = np.hstack([OK, Oh])

    print("=" * 84)
    print("Explicit obstruction/gauge ≅ S^2_0(T*boundary) check")
    print("=" * 84)
    print("sample kh =", np.round(kh, 3))
    print("rank zeta gauge image:", rank(G))
    print("rank Ktf obstruction columns:", rank(OK), "/ 5")
    print("rank h_a_perp shell columns:", rank(Oh), "/ 3")
    print("rank raw obstruction columns:", rank(Oraw), "/ 8")
    print("quotient rank Ktf mod zeta:", quotient_rank(OK, G), "/ 5")
    print("quotient rank h_a_perp mod zeta:", quotient_rank(Oh, G), "/ 3")
    print("quotient rank raw mod zeta:", quotient_rank(Oraw, G), "/ 8")
    print("""
Reading:
  The five K_ab^tf columns remain independent after quotient by delta_zeta psi_a=ik_a zeta,
  while the three h_{a perp} columns lie inside the zeta gauge image.  Therefore the
  gauge-invariant obstruction quotient is canonically represented by the 5-dimensional
  symmetric-traceless tensor K_ab^tf.
""")


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
numpy


==> anc/reverse_obstruction_gauge_test.py <==
import numpy as np

from four_d_symbol_algebra import (
    Pm, Pp, I4, imP, nullsp, rank, susy_variation_matrix, boson_york_matrix,
    omega_coeff,
)

np.set_printoptions(precision=3, suppress=True, linewidth=160)


def hidx(i, j):
    if i > j:
        i, j = j, i
    return {
        (3, 3): 0,
        (0, 3): 1, (1, 3): 2, (2, 3): 3,
        (0, 0): 4, (1, 1): 5, (2, 2): 6,
        (0, 1): 7, (0, 2): 8, (1, 2): 9,
    }[(i, j)]


def stacked_reverse_susy(kh, eps):
    rows = []
    for mu in range(3):
        rows.append(susy_variation_matrix(mu, Pm, kh, eps, tangential_lorentz_only=False))
    return np.vstack(rows)  # 12 x 20


def gauge_zeta_image(kh, n_eps=2, restrict_to_preserved_ghost=False):
    # Compensation delta_zeta psi_a = i k_a zeta.  The boundary condition sees P_- delta psi_a.
    if restrict_to_preserved_ghost:
        Z = imP(Pp)
    else:
        Z = I4
    dimz = Z.shape[1]
    rows = []
    # Match four_d_symbol_algebra.susy_variation_matrix row order: for each mu, all eps blocks.
    for a in range(3):
        mu_rows = []
        for e in range(n_eps):
            row = np.zeros((4, n_eps * dimz), dtype=complex)
            row[:, e * dimz:(e + 1) * dimz] = 1j * kh[a] * Pm @ Z
            mu_rows.append(row)
        rows.append(np.vstack(mu_rows))
    return np.vstack(rows)  # (3*n_eps*4) x (n_eps*dimz)


def omega_rows(kh):
    return [omega_coeff(a, b, 3, kh) for a in range(3) for b in range(3)]


def hna_rows():
    return [np.eye(20, dtype=complex)[1 + a] for a in range(3)]


def krow(a, b, kh):
    row = np.zeros(20, dtype=complex)
    row[10 + hidx(a, b)] += 0.5
    row[1 + b] += -0.5j * kh[a]
    row[1 + a] += -0.5j * kh[b]
    return row


def ktf_rows(kh):
    return [
        krow(0, 0, kh) - krow(1, 1, kh),
        krow(0, 0, kh) - krow(2, 2, kh),
        krow(0, 1, kh),
        krow(0, 2, kh),
        krow(1, 2, kh),
    ]


def quotient_rank(O, G):
    return rank(np.hstack([G, O])) - rank(G)


def main():
    rng = np.random.default_rng(20260606)
    kh = rng.normal(size=3)
    kh /= np.linalg.norm(kh)
    eps = imP(Pp)
    York = boson_york_matrix(kh)

    print("=" * 80)
    print("Linearized compensation test for the reverse-SUSY obstruction")
    print("=" * 80)
    print("sample kh =", np.round(kh, 3))

    Oall = stacked_reverse_susy(kh, eps)
    Gfree = gauge_zeta_image(kh, n_eps=eps.shape[1], restrict_to_preserved_ghost=False)
    Gbc = gauge_zeta_image(kh, n_eps=eps.shape[1], restrict_to_preserved_ghost=True)
    print("rank arbitrary zeta image P_- ik_a zeta:", rank(Gfree), "/", Gfree.shape[0])
    print("rank zeta respecting P_- zeta=0:", rank(Gbc), "/", Gbc.shape[0])

    tests = [
        ("York only", []),
        ("York + K^tf=0", ktf_rows(kh)),
        ("York + h_a_perp=0", hna_rows()),
        ("York + K^tf=0 + h_a_perp=0", ktf_rows(kh) + hna_rows()),
        ("York + omega_a^{b perp}=0", omega_rows(kh)),
    ]
    for label, extra in tests:
        N = nullsp(np.vstack([York] + extra) if extra else York)
        O = Oall @ N
        print(f"{label:36s} jets={N.shape[1]:2d}  obs-rank={rank(O):2d}  "
              f"mod arbitrary-zeta={quotient_rank(O, Gfree):2d}  mod BC-zeta={quotient_rank(O, Gbc):2d}")

    print("""
Reading:
  * 'obs-rank' is the full stacked obstruction in P_- delta psi_a.
  * 'mod arbitrary-zeta' quotients by all local SUSY gauge shifts delta_zeta psi_a=ik_a zeta.
  * 'mod BC-zeta' quotients only by zeta with P_- zeta=0, which preserves the ghost BC.
If the mod ranks stay nonzero for York, the obstruction is not a linearized gauge artifact.
""")


if __name__ == "__main__":
    main()


==> anc/spin_connection_obstruction.py <==
import numpy as np
from four_d_symbol_algebra import (susy_variation_matrix, boson_york_matrix, omega_coeff, imP, nullsp, rank, Pp, Pm)
np.set_printoptions(precision=3, suppress=True, linewidth=160)

def hidx(i,j):
    if i>j: i,j=j,i
    return {(3,3):0,(0,3):1,(1,3):2,(2,3):3,(0,0):4,(1,1):5,(2,2):6,(0,1):7,(0,2):8,(1,2):9}[(i,j)]

rng=np.random.default_rng(20260605); kh=rng.normal(size=3); kh/=np.linalg.norm(kh)
eps=imP(Pp); York=boson_york_matrix(kh)

def add_and_rank(extra_rows, label):
    N=nullsp(np.vstack([York]+extra_rows)) if extra_rows else nullsp(York)
    rks=[rank(susy_variation_matrix(mu,Pm,kh,eps,tangential_lorentz_only=False)@N) for mu in range(3)]
    print(f"  {label:42s} jets={N.shape[1]:2d}  P_- dpsi_a rank={rks}")

print("Identifying the exact free data carrying the reverse-SUSY obstruction (full omega):")
add_and_rank([], "York only")

# candidate 1: tracefree extrinsic curvature K_ab^tf  (already tested: no)
def K_row(a,b):
    r=np.zeros(20,dtype=complex); r[10+hidx(a,b)]+=0.5; r[1+b]+=-0.5j*kh[a]; r[1+a]+=-0.5j*kh[b]; return r
Ktf=[K_row(0,0)-K_row(1,1),K_row(0,0)-K_row(2,2),K_row(0,1),K_row(0,2),K_row(1,2)]
add_and_rank(Ktf, "York + K_ab^tf=0")

# candidate 2: normal-tangential metric h_{a perp}| = 0  (indices 1,2,3)
hna=[np.eye(20,dtype=complex)[1+a] for a in range(3)]
add_and_rank(hna, "York + h_{a perp}|=0")

# candidate 3: BOTH
add_and_rank(Ktf+hna, "York + K^tf=0 + h_{a perp}|=0")

# candidate 4: the normal-tangential spin connection itself omega_a^{b perp}=0 (9 comps)
wab=[omega_coeff(a,b,3,kh) for a in range(3) for b in range(3)]
add_and_rank(wab, "York + omega_a^{b perp}|=0 (all 9)")

# candidate 5: just the normal derivative of tangential metric d_perp h_ab (the 6 jets 10+4..10+9)
dnhab=[np.eye(20,dtype=complex)[10+i] for i in [4,5,6,7,8,9]]
add_and_rank(dnhab, "York + d_perp h_ab|=0")

print("""
Reading:
  whichever 'extra' row-set first drives the rank to [0,0,0] identifies the obstruction's
  free-data carrier.  K^tf alone fails; this pins down what the supercovariant/BvN term must absorb.
""")


==> anc/verify_all.py <==
import numpy as np

import four_d_symbol_algebra as c6
from completion_independence_maps import (
    forward_residual_map,
    reverse_ktf_image,
    reverse_shift_image,
    zeta_gauge_image,
)
from ktf_quotient_rank import (
    stacked_zeta_gauge,
    stacked_ktf_obstruction,
    stacked_haperp_obstruction,
    quotient_rank,
)

TOL = 1e-8


def maxabs(a):
    return float(np.max(np.abs(a))) if a.size else 0.0


def rank(a, tol=TOL):
    return np.linalg.matrix_rank(a, tol=tol)


def nullsp(a, tol=TOL):
    u, s, vh = np.linalg.svd(a, full_matrices=True)
    r = int(np.sum(s > tol))
    return vh.conj().T[:, r:]


def imP(p, tol=TOL):
    u, s, vh = np.linalg.svd(p)
    return u[:, s > 1 - tol]


def proj_resid(A, B):
    U, S, _ = np.linalg.svd(B, full_matrices=False)
    Q = U[:, S > 1e-8]
    P = Q @ Q.conj().T
    R = A - P @ A
    return maxabs(R), rank(R)


def unit(v):
    v = np.asarray(v, dtype=float)
    return v / np.linalg.norm(v)


def assert_true(cond, msg):
    if not cond:
        raise AssertionError(msg)


def gamma_conjugated_representation_test(kh):
    # Recompute the core Clifford identities after a random unitary similarity.
    rng = np.random.default_rng(424242)
    Z = rng.normal(size=(4, 4)) + 1j * rng.normal(size=(4, 4))
    U, _ = np.linalg.qr(Z)
    gtan = [U @ ga @ U.conj().T for ga in c6.gtan]
    gn = U @ c6.gn @ U.conj().T
    I4 = np.eye(4, dtype=complex)
    Pp = 0.5 * (I4 + gn)
    Pm = 0.5 * (I4 - gn)
    Vp = imP(Pp)
    Vm = imP(Pm)

    # L1: chiral forward closure.
    worst_chiral = 0.0
    worst_antichiral = 0.0
    for a in range(3):
        worst_chiral = max(worst_chiral, maxabs(Pp @ gtan[a] @ Vp))
        worst_antichiral = max(worst_antichiral, maxabs(Pp @ gtan[a] @ Vm))
    assert_true(worst_chiral < 1e-8, "unitary gamma test: P+ gamma_a P+ failed")
    assert_true(worst_antichiral > 0.1, "unitary gamma test: anti-chiral unexpectedly closed forward")

    # APS still not chiral.
    A = 1j * gn @ sum(kh[a] * gtan[a] for a in range(3))
    Pi = 0.5 * (I4 + A)
    Vaps = imP(Pi)
    aps_norm = max(maxabs(Pp @ gtan[a] @ Vaps) for a in range(3))
    assert_true(aps_norm > 0.05, "unitary gamma test: APS unexpectedly chiral")
    return worst_chiral, aps_norm


def verify_fixed_k(kh):
    kh = unit(kh)

    # L1 / forward_chirality_aps: local chiral closes forward, APS does not.
    Vp = imP(c6.Pp)
    aps = imP(0.5 * (c6.I4 + 1j * c6.gn @ c6.gk(kh)))
    chiral_norm = max(maxabs(c6.Pp @ c6.gtan[a] @ Vp) for a in range(3))
    aps_norm = max(maxabs(c6.Pp @ c6.gtan[a] @ aps) for a in range(3))
    assert_true(chiral_norm < 1e-8, "L1 failed: chiral P- psi_a does not close forward")
    assert_true(aps_norm > 0.05, "L1 failed: APS unexpectedly closes forward")

    # L2 / four_d_symbol_algebra: mixed fermion LS and coupled rank.
    Bf = c6.fermion_mixed_boundary_matrix(kh)
    Df = c6.fermion_decay_total(kh)
    By = c6.boson_york_ls_matrix(kh)
    eta_rank = rank(c6.Pm @ c6.decay_basis(kh))
    assert_true(rank(Bf @ Df) == 8, "L2 failed: fermion mixed LS rank != 8")
    assert_true(rank(By) == 10, "L2 failed: York boson rank != 10")
    assert_true(eta_rank == 2, "L2 failed: ghost P- eta rank != 2")

    # BRST normal component: algebraic P- psi_n fails, Robin closes.
    kg = c6.gk(kh)
    fail_alg = maxabs(c6.Pm @ (1j * kg) @ Vp)
    close_robin = maxabs(c6.Pm @ Vp)
    assert_true(fail_alg > 0.05, "L2 failed: algebraic P- psi_perp did not fail")
    assert_true(close_robin < 1e-8, "L2 failed: Robin P- d_n psi_perp did not close")

    # L1' / completion_independence_maps/completion_independence_mod_gauge: no C12/C16 completion, even modulo zeta.
    Hres = forward_residual_map(kh)
    F12 = nullsp(Hres)
    Rk = reverse_ktf_image()
    Gz = zeta_gauge_image(kh)
    nF, rF = proj_resid(Rk, F12)
    nFG, rFG = proj_resid(Rk, np.hstack([F12, Gz]))
    assert_true(rank(Hres) == 2, "L1' failed: forward residual rank not 2")
    assert_true(nF > 1e-4 and rF == 2, "L1' failed: R_Ktf contained in F12")
    assert_true(nFG > 1e-4 and rFG == 2, "L1' failed: zeta gauge removed Ktf residual")

    # L3/L4 / ktf_quotient_rank: obstruction/gauge quotient is Ktf=S^2_0.
    G = stacked_zeta_gauge(kh)
    OK = stacked_ktf_obstruction()
    Oh = stacked_haperp_obstruction(kh)
    Oraw = np.hstack([OK, Oh])
    assert_true(rank(OK) == 5, "L4 failed: Ktf obstruction not rank 5")
    assert_true(rank(Oh) == 3, "L4 failed: h_a_perp shell not rank 3")
    assert_true(rank(Oraw) == 8, "L4 failed: raw obstruction not rank 8")
    assert_true(quotient_rank(OK, G) == 5, "L4 failed: Ktf not gauge-invariant")
    assert_true(quotient_rank(Oh, G) == 0, "L4 failed: h_a_perp shell not pure gauge")
    assert_true(quotient_rank(Oraw, G) == 5, "L4 failed: raw/gauge quotient not rank 5")

    return {
        "aps_norm": aps_norm,
        "ktf_resid": nFG,
        "ktf_resid_rank": rFG,
        "fermion_rank": rank(Bf @ Df),
        "york_rank": rank(By),
    }


def main():
    fixed = [
        [1, 0, 0],
        [0, 1, 0],
        [0, 0, 1],
        [1, 2, -1],
        [0.3, -0.7, 1.1],
    ]
    stats = []
    for kh in fixed:
        stats.append(verify_fixed_k(kh))

    rng = np.random.default_rng(20260609)
    for _ in range(50):
        stats.append(verify_fixed_k(unit(rng.normal(size=3))))

    ch, aps = gamma_conjugated_representation_test(unit([0.3, -0.7, 1.1]))

    ktf_resids = np.array([s["ktf_resid"] for s in stats])
    aps_norms = np.array([s["aps_norm"] for s in stats])
    print("verify_all.py: all assertions passed")
    print("samples:", len(stats))
    print("APS non-closure norm min/mean/max:", f"{aps_norms.min():.3g}", f"{aps_norms.mean():.3g}", f"{aps_norms.max():.3g}")
    print("R_Ktf mod (F12+Gz) residual min/mean/max:", f"{ktf_resids.min():.3g}", f"{ktf_resids.mean():.3g}", f"{ktf_resids.max():.3g}")
    print("random unitary gamma representation: chiral norm", f"{ch:.3g}", "APS norm", f"{aps:.3g}")


if __name__ == "__main__":
    main()

